Grand unification and the Planck scale: An $\mathit{SO}(10)$ example of radiative symmetry breaking

Grand unification of gauge couplings and fermionic representations remains an appealing proposal to explain the seemingly coincidental structure of the Standard Model. However, to realise the Standard Model at low energies, the unified symmetry group has to be partially broken by a suitable scalar potential in just the right way. The scalar potential contains several couplings, whose values dictate the residual symmetry at a global minimum. Some (and possibly many) of the corresponding symmetry-breaking patterns are incompatible with the Standard Model and therefore non-admissible. Here, we initiate a systematic study of radiative symmetry breaking to thereby constrain viable initial conditions for the scalar couplings, for instance, at the Planck scale. We combine these new constraints on an admissible scalar potential with well-known constraints in the gauge-Yukawa sector into a general blueprint that carves out the viable effective-field-theory parameter space of any underlying theory of quantum gravity. We exemplify the constraining power of our blueprint within a non-supersymmetric $\mathit{SO}(10)$ GUT containing a $\mathbf{16}_H$- and a $\mathbf{45}_H$-dimensional scalar representation. We explicitly demonstrate that the requirement of successful radiative symmetry breaking to the correct subgroups significantly constraints the underlying microscopic dynamics. The presence of non-admissible radiative minima can even entirely exclude specific breaking chains: In the $\mathit{SO}(10)$ example, Pati-Salam breaking chains cannot be realised since the respective minima are never the deepest ones.

==> anc/RGEs_ancillary.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Grand unification and the Planck scale: An SO(10) example of radiative symmetry breaking*)
(*Ancillary file*)


(* ::Text:: *)
(*This file lists the beta-functions and scalar anomalous dimensions for the models considered in this work. For all relevant couplings, the one-loop contributions to the beta-functions have been given in Appendix E in the main text. Here, we provide in addition*)
(*	- The gauge-coupling beta-functions up to the three-loop level,*)
(*	- All remaining beta-functions up to the two-loop level,*)
(*	- The anomalous dimensions of the scalar fields up to the two-loop level,*)
(*computed using the tool PyR@TE 3 (arXiv:2007.12700).*)


(* ::Section:: *)
(*RGEs for the 10H + 16H + 45H + 16F model*)


(* ::Subsection::Closed:: *)
(*Beta-functions*)


(* Gauge Couplings *)

GaugeCouplings = {g};

	(* One-loop *)
\[Beta][g, 1] = -139/6*g^3;

	(* Two-loop *)
\[Beta][g, 2] = -1687/6*g^5 - 80*g^3*Tr[Y10 . Conjugate[Y10]];

	(* Three-loop *)
\[Beta][g, 3] = -48128*L1^2*g^3 - 13184*L1*L2*g^3 + 2560*L1*g^5 - 36*L10^2*g^3 + 8*L10*g^5 - 1532*L2^2*g^3 + 272*L2*g^5 - 96*L3^2*g^3 + 24*L3*g^5 - 1000*L4^2*g^3 - 2400*L4*L5*g^3 + 64*L4*g^5 - 16800*L5^2*g^3 - 384*L5*g^5 - 68*L6^2*g^3 - 160*L6*L7*g^3 + 45*L6*g^5 - 1280*L7^2*g^3 + 132*L7*g^5 - 3488*L8^2*g^3 - 218*L8*L9*g^3 + 256*L8*g^5 - 3161/32*L9^2*g^3 + 64*L9*g^5 + (2271821/1728)*g^7 - 7251*g^5*Tr[Y10 . Conjugate[Y10]] + 7936*g^3*Tr[Y10 . Conjugate[Y10]]^2 + 2240*g^3*Tr[Y10 . Conjugate[Y10] . Y10 . Conjugate[Y10]];


(* Yukawa Couplings *)

YukawaCouplings = {Y10};

	(* One-loop *)
\[Beta][Y10, 1] = -135/4*g^2*Y10 + 64*Tr[Y10 . Conjugate[Y10]]*Y10 - 24*Y10 . Conjugate[Y10] . Y10;

	(* Two-loop *)
\[Beta][Y10, 2] = 32*L10^2*Y10 + 192*L3^2*Y10 - 768*L3*Y10 . Conjugate[Y10] . Y10 + 720*L4^2*Y10 + 1728*L4*L5*Y10 + 12096*L5^2*Y10 - 52023/64*g^4*Y10 + 1800*g^2*Tr[Y10 . Conjugate[Y10]]*Y10 - 324*g^2*Y10 . Conjugate[Y10] . Y10 + 256*Tr[Y10 . Conjugate[Y10]]*Y10 . Conjugate[Y10] . Y10 - 1792*Tr[Y10 . Conjugate[Y10] . Y10 . Conjugate[Y10]]*Y10 - 1296*Y10 . Conjugate[Y10] . Y10 . Conjugate[Y10] . Y10;


(* Quartic Couplings *)

QuarticCouplings = {L1, L2, L3, L4, L5, L6, L7, L8, L9, L10};

	(* One-loop *)
\[Beta][L1, 1] = 1696*L1^2 + 412*L1*L2 - 96*L1*g^2 + (279/8)*L2^2 + 20*L4^2 + 48*L4*L5 + 112*L5^2 + 64*L8^2 + 4*L8*L9 + (27/16)*g^4;
\[Beta][L2, 1] = 384*L1*L2 - 4*L2^2 - 96*L2*g^2 - 512*L5^2 + L9^2 - 3*g^4;
\[Beta][L3, 1] = 16*L10^2 + 144*L3^2 - 54*L3*g^2 + 256*L3*Tr[Y10 . Conjugate[Y10]] + 360*L4^2 + 864*L4*L5 + 1440*L5^2 + (27/8)*g^4 - 256*Tr[Y10 . Conjugate[Y10] . Y10 . Conjugate[Y10]];
\[Beta][L4, 1] = 1504*L1*L4 + 1728*L1*L5 + 64*L10*L8 + 2*L10*L9 + 206*L2*L4 + 276*L2*L5 + 96*L3*L4 + 96*L3*L5 + 32*L4^2 - 75*L4*g^2 + 128*L4*Tr[Y10 . Conjugate[Y10]] + 768*L5^2 + (15/8)*g^4;
\[Beta][L5, 1] = 64*L1*L5 - 24*L2*L5 + 16*L3*L5 + 64*L4*L5 - 192*L5^2 - 75*L5*g^2 + 128*L5*Tr[Y10 . Conjugate[Y10]] - 9/16*g^4;
\[Beta][L6, 1] = 20*L10^2 + 80*L6^2 + 160*L6*L7 - 135/2*L6*g^2 + 320*L7^2 + 1440*L8^2 + 90*L8*L9 + (105/32)*L9^2 + (315/32)*g^4;
\[Beta][L7, 1] = 24*L6*L7 - 135/2*L7*g^2 + (3/8)*L9^2 + (9/8)*g^4;
\[Beta][L8, 1] = 1504*L1*L8 + 45*L1*L9 + 20*L10*L4 + 24*L10*L5 + 206*L2*L8 + (93/16)*L2*L9 + 68*L6*L8 + 2*L6*L9 + 80*L7*L8 + 2*L7*L9 + 32*L8^2 - 327/4*L8*g^2 + (3/8)*L9^2 + (9/8)*g^4;
\[Beta][L9, 1] = 64*L1*L9 + 20*L2*L9 + 4*L6*L9 + 16*L7*L9 + 64*L8*L9 + 17*L9^2 - 327/4*L9*g^2 + 12*g^4;
\[Beta][L10, 1] = 8*L10^2 + 96*L10*L3 + 68*L10*L6 + 80*L10*L7 - 243/4*L10*g^2 + 128*L10*Tr[Y10 . Conjugate[Y10]] + 1440*L4*L8 + 45*L4*L9 + 1728*L5*L8 + 54*L5*L9 + (27/8)*g^4;

	(* Two-loop *)
\[Beta][L1, 2] = -457728*L1^3 - 145024*L1^2*L2 + 102400*L1^2*g^2 - 21052*L1*L2^2 + 26368*L1*L2*g^2 - 3200*L1*L4^2 - 7680*L1*L4*L5 - 25088*L1*L5^2 - 10240*L1*L8^2 - 640*L1*L8*L9 - 58*L1*L9^2 - 640/3*L1*g^4 - 1143*L2^3 + 2043*L2^2*g^2 - 1280*L2*L5^2 - 93/4*L2*L9^2 + 162*L2*g^4 - 640*L4^3 - 2304*L4^2*L5 + 720*L4^2*g^2 - 2560*L4^2*Tr[Y10 . Conjugate[Y10]] - 17920*L4*L5^2 + 1728*L4*L5*g^2 - 6144*L4*L5*Tr[Y10 . Conjugate[Y10]] + 40*L4*g^4 + 3072*L5^3 + 1536*L5^2*g^2 - 14336*L5^2*Tr[Y10 . Conjugate[Y10]] - 30*L5*g^4 - 2048*L8^3 - 192*L8^2*L9 + 2880*L8^2*g^2 - 58*L8*L9^2 + 180*L8*L9*g^2 + 160*L8*g^4 - 3/4*L9^3 + (9/4)*L9^2*g^2 + (15/4)*L9*g^4 + (183/16)*g^6;
\[Beta][L2, 2] = -314368*L1^2*L2 - 64384*L1*L2^2 + 12288*L1*L2*g^2 + 65536*L1*L5^2 - 128*L1*L9^2 - 384*L1*g^4 - 3660*L2^3 - 304*L2^2*g^2 - 3200*L2*L4^2 - 7680*L2*L4*L5 - 512*L2*L5^2 - 10240*L2*L8^2 - 640*L2*L8*L9 + 82*L2*L9^2 - 4456/3*L2*g^4 + 32768*L4*L5^2 - 98304*L5^3 - 3072*L5^2*g^2 + 65536*L5^2*Tr[Y10 . Conjugate[Y10]] + 480*L5*g^4 - 64*L8*L9^2 - 17*L9^3 + 9*L9^2*g^2 + 20*L9*g^4 - 61/3*g^6;
\[Beta][L3, 2] = -128*L10^3 - 640*L10^2*L3 + 720*L10^2*g^2 + 90*L10*g^4 - 8448*L3^3 + 4320*L3^2*g^2 - 18432*L3^2*Tr[Y10 . Conjugate[Y10]] - 14400*L3*L4^2 - 34560*L3*L4*L5 - 94464*L3*L5^2 - 921*L3*g^4 + 7200*L3*g^2*Tr[Y10 . Conjugate[Y10]] - 19456*L3*Tr[Y10 . Conjugate[Y10] . Y10 . Conjugate[Y10]] - 11520*L4^3 - 41472*L4^2*L5 + 23040*L4^2*g^2 - 285696*L4*L5^2 + 55296*L4*L5*g^2 + 720*L4*g^4 - 55296*L5^3 + 64512*L5^2*g^2 + 141*g^6 + 288*g^4*Tr[Y10 . Conjugate[Y10]] - 3456*g^2*Tr[Y10 . Conjugate[Y10] . Y10 . Conjugate[Y10]] + 8192*Tr[Y10 . Conjugate[Y10] . Y10 . Conjugate[Y10] . Y10 . Conjugate[Y10]];
\[Beta][L4, 2] = -120320*L1^2*L4 - 110592*L1^2*L5 - 32960*L1*L2*L4 - 35328*L1*L2*L5 - 72192*L1*L4^2 - 110592*L1*L4*L5 + 96256*L1*L4*g^2 - 460800*L1*L5^2 + 112896*L1*L5*g^2 + 1540*L1*g^4 - 64*L10^2*L4 - 256*L10^2*L8 - 8*L10^2*L9 - 2048*L10*L4*L8 - 64*L10*L4*L9 - 1024*L10*L8^2 - 64*L10*L8*L9 + 2880*L10*L8*g^2 - 29*L10*L9^2 + 90*L10*L9*g^2 + 80*L10*g^4 - 3830*L2^2*L4 - 4464*L2^2*L5 - 9888*L2*L4^2 - 17664*L2*L4*L5 + 13184*L2*L4*g^2 - 34176*L2*L5^2 + 16800*L2*L5*g^2 + (385/2)*L2*g^4 - 1920*L3^2*L4 - 1536*L3^2*L5 - 4608*L3*L4^2 - 6144*L3*L4*L5 + 3456*L3*L4*g^2 - 12288*L3*L4*Tr[Y10 . Conjugate[Y10]] - 39936*L3*L5^2 + 4032*L3*L5*g^2 - 12288*L3*L5*Tr[Y10 . Conjugate[Y10]] + 105*L3*g^4 - 2272*L4^3 - 4224*L4^2*L5 + 400*L4^2*g^2 - 2048*L4^2*Tr[Y10 . Conjugate[Y10]] - 66432*L4*L5^2 - 1152*L4*L5*g^2 - 1024*L4*L8^2 - 64*L4*L8*L9 - 29*L4*L9^2 - 4315/6*L4*g^4 + 3600*L4*g^2*Tr[Y10 . Conjugate[Y10]] - 11776*L4*Tr[Y10 . Conjugate[Y10] . Y10 . Conjugate[Y10]] - 55296*L5^3 + 24576*L5^2*g^2 - 49152*L5^2*Tr[Y10 . Conjugate[Y10]] - 84*L5*L9^2 + 750*L5*g^4 - 12288*L5*Tr[Y10 . Conjugate[Y10] . Y10 . Conjugate[Y10]] + 180*L8*g^4 + (45/8)*L9*g^4 + (3967/48)*g^6 - 184*g^4*Tr[Y10 . Conjugate[Y10]];
\[Beta][L5, 2] = -28160*L1^2*L5 - 3520*L1*L2*L5 - 52224*L1*L4*L5 - 36864*L1*L5^2 + 2176*L1*L5*g^2 - 30*L1*g^4 - 64*L10^2*L5 - 2048*L10*L5*L8 - 64*L10*L5*L9 - 110*L2^2*L5 - 5056*L2*L4*L5 - 15744*L2*L5^2 - 816*L2*L5*g^2 + (45/4)*L2*g^4 - 640*L3^2*L5 - 4096*L3*L4*L5 + 1536*L3*L5^2 + 96*L3*L5*g^2 - 2048*L3*L5*Tr[Y10 . Conjugate[Y10]] - 15/2*L3*g^4 - 3296*L4^2*L5 + 4992*L4*L5^2 + 1760*L4*L5*g^2 - 4096*L4*L5*Tr[Y10 . Conjugate[Y10]] - 3*L4*g^4 + 47232*L5^3 - 8736*L5^2*g^2 + 12288*L5^2*Tr[Y10 . Conjugate[Y10]] - 1024*L5*L8^2 - 64*L5*L8*L9 + 41*L5*L9^2 - 8317/6*L5*g^4 + 3600*L5*g^2*Tr[Y10 . Conjugate[Y10]] - 1536*L5*Tr[Y10 . Conjugate[Y10] . Y10 . Conjugate[Y10]] - 275/32*g^6 - 60*g^4*Tr[Y10 . Conjugate[Y10]];
\[Beta][L6, 2] = -160*L10^3 - 200*L10^2*L6 + 720*L10^2*g^2 - 2560*L10^2*Tr[Y10 . Conjugate[Y10]] + (225/2)*L10*g^4 - 1320*L6^3 - 3520*L6^2*L7 + 3330*L6^2*g^2 - 20480*L6*L7^2 + 7200*L6*L7*g^2 - 14400*L6*L8^2 - 900*L6*L8*L9 - 1725/16*L6*L9^2 - 25815/32*L6*g^4 - 25600*L7^3 + 8640*L7^2*g^2 - 240*L7*L9^2 + (1665/2)*L7*g^4 - 46080*L8^3 - 4320*L8^2*L9 + 92160*L8^2*g^2 - 1515*L8*L9^2 + 5760*L8*L9*g^2 + 3600*L8*g^4 - 2325/32*L9^3 + (285/2)*L9^2*g^2 + 150*L9*g^4 + (44945/128)*g^6;
\[Beta][L7, 2] = -200*L10^2*L7 - 968*L6^2*L7 - 1600*L6*L7^2 + 540*L6*L7*g^2 - 3*L6*L9^2 + 9*L6*g^4 + 6400*L7^3 + 576*L7^2*g^2 - 14400*L7*L8^2 - 900*L7*L8*L9 + (771/16)*L7*L9^2 - 43851/32*L7*g^4 - 24*L8*L9^2 - 51/8*L9^3 + (21/2)*L9^2*g^2 + (15/2)*L9*g^4 + (451/32)*g^6;
\[Beta][L8, 2] = -120320*L1^2*L8 - 2880*L1^2*L9 - 32960*L1*L2*L8 - 744*L1*L2*L9 - 72192*L1*L8^2 - 2880*L1*L8*L9 + 96256*L1*L8*g^2 - 1377/2*L1*L9^2 + 2952*L1*L9*g^2 + 1860*L1*g^4 - 80*L10^2*L4 - 96*L10^2*L5 - 20*L10^2*L8 - 320*L10*L4^2 - 768*L10*L4*L5 - 640*L10*L4*L8 + 720*L10*L4*g^2 - 2560*L10*L4*Tr[Y10 . Conjugate[Y10]] - 5376*L10*L5^2 - 768*L10*L5*L8 + 864*L10*L5*g^2 - 3072*L10*L5*Tr[Y10 . Conjugate[Y10]] + 20*L10*g^4 - 3830*L2^2*L8 - 465/4*L2^2*L9 - 9888*L2*L8^2 - 372*L2*L8*L9 + 13184*L2*L8*g^2 - 3057/32*L2*L9^2 + (789/2)*L2*L9*g^2 + (1005/4)*L2*g^4 - 320*L4^2*L8 - 768*L4*L5*L8 + (225/4)*L4*g^4 - 5376*L5^2*L8 - 384*L5^2*L9 + (135/2)*L5*g^4 - 340*L6^2*L8 - 8*L6^2*L9 - 800*L6*L7*L8 - 16*L6*L7*L9 - 3264*L6*L8^2 - 128*L6*L8*L9 + 3060*L6*L8*g^2 - 125/4*L6*L9^2 + (189/2)*L6*L9*g^2 + (335/4)*L6*g^4 - 6400*L7^2*L8 - 224*L7^2*L9 - 3840*L7*L8^2 - 128*L7*L8*L9 + 3600*L7*L8*g^2 - 38*L7*L9^2 + 108*L7*L9*g^2 + 95*L7*g^4 - 2976*L8^3 - 154*L8^2*L9 + 436*L8^2*g^2 - 2809/32*L8*L9^2 - 36*L8*L9*g^2 - 125069/192*L8*g^4 - 45/4*L9^3 + (471/64)*L9^2*g^2 + (477/16)*L9*g^4 + (5231/64)*g^6;
\[Beta][L9, 2] = -28160*L1^2*L9 - 9152*L1*L2*L9 - 52224*L1*L8*L9 - 3072*L1*L9^2 + 1792*L1*L9*g^2 + 640*L1*g^4 - 20*L10^2*L9 - 640*L10*L4*L9 - 768*L10*L5*L9 - 110*L2^2*L9 - 7872*L2*L8*L9 - 696*L2*L9^2 + 560*L2*L9*g^2 + 200*L2*g^4 - 320*L4^2*L9 - 768*L4*L5*L9 + 6912*L5^2*L9 - 84*L6^2*L9 - 288*L6*L7*L9 - 2432*L6*L8*L9 - 166*L6*L9^2 + 36*L6*L9*g^2 + 40*L6*g^4 + 768*L7^2*L9 - 3584*L7*L8*L9 - 472*L7*L9^2 + 144*L7*L9*g^2 + 160*L7*g^4 - 4000*L8^2*L9 - 970*L8*L9^2 + 2024*L8*L9*g^2 + 64*L8*g^4 + (1207/32)*L9^3 + (5309/8)*L9^2*g^2 - 297101/192*L9*g^4 + (47/6)*g^6;
\[Beta][L10, 2] = -116*L10^3 - 1152*L10^2*L3 - 816*L10^2*L6 - 960*L10^2*L7 + 81*L10^2*g^2 - 512*L10^2*Tr[Y10 . Conjugate[Y10]] - 1920*L10*L3^2 + 3456*L10*L3*g^2 - 12288*L10*L3*Tr[Y10 . Conjugate[Y10]] - 1440*L10*L4^2 - 3456*L10*L4*L5 - 11520*L10*L4*L8 - 360*L10*L4*L9 - 24192*L10*L5^2 - 13824*L10*L5*L8 - 432*L10*L5*L9 - 340*L10*L6^2 - 800*L10*L6*L7 + 3060*L10*L6*g^2 - 6400*L10*L7^2 + 3600*L10*L7*g^2 - 1440*L10*L8^2 - 90*L10*L8*L9 - 1305/32*L10*L9^2 - 60975/64*L10*g^4 + 3600*L10*g^2*Tr[Y10 . Conjugate[Y10]] - 11776*L10*Tr[Y10 . Conjugate[Y10] . Y10 . Conjugate[Y10]] + 270*L3*g^4 - 23040*L4^2*L8 - 720*L4^2*L9 - 55296*L4*L5*L8 - 1728*L4*L5*L9 - 23040*L4*L8^2 - 1440*L4*L8*L9 + 92160*L4*L8*g^2 - 1305/2*L4*L9^2 + 2880*L4*L9*g^2 + 1800*L4*g^4 - 387072*L5^2*L8 - 12096*L5^2*L9 - 27648*L5*L8^2 - 1728*L5*L8*L9 + 110592*L5*L8*g^2 - 783*L5*L9^2 + 3456*L5*L9*g^2 + 2160*L5*g^4 + (765/4)*L6*g^4 + 225*L7*g^4 + 1440*L8*g^4 + 45*L9*g^4 + (15585/64)*g^6 - 720*g^4*Tr[Y10 . Conjugate[Y10]];


(* Trilinear Couplings *)

TrilinearCouplings = {tau1, tau2};

	(* One-loop *)
\[Beta][tau1, 1] = 8*L10*tau1 + 4*L6*tau1 + 64*L7*tau1 - 189/4*g^2*tau1 + 64*tau1*Tr[Y10 . Conjugate[Y10]];
\[Beta][tau2, 1] = 4*L6*tau2 - 48*L7*tau2 + 32*L8*tau2 + 29*L9*tau2 - 231/4*g^2*tau2;

	(* Two-loop *)
\[Beta][tau1, 2] = -20*L10^2*tau1 - 384*L10*L3*tau1 - 304*L10*L6*tau1 - 832*L10*L7*tau1 + 189*L10*g^2*tau1 - 512*L10*tau1*Tr[Y10 . Conjugate[Y10]] + 192*L3^2*tau1 + 720*L4^2*tau1 + 1728*L4*L5*tau1 - 5760*L4*L8*tau1 - 180*L4*L9*tau1 + 12096*L5^2*tau1 - 6912*L5*L8*tau1 - 216*L5*L9*tau1 - 84*L6^2*tau1 - 672*L6*L7*tau1 + 126*L6*g^2*tau1 + 2688*L7^2*tau1 + 2016*L7*g^2*tau1 - 1440*L8^2*tau1 - 90*L8*L9*tau1 + (711/32)*L9^2*tau1 - 63231/64*g^4*tau1 + 1800*g^2*tau1*Tr[Y10 . Conjugate[Y10]] - 1792*tau1*Tr[Y10 . Conjugate[Y10] . Y10 . Conjugate[Y10]];
\[Beta][tau2, 2] = 12032*L1^2*tau2 + 3296*L1*L2*tau2 - 24064*L1*L8*tau2 - 1648*L1*L9*tau2 - 20*L10^2*tau2 - 320*L10*L4*tau2 - 384*L10*L5*tau2 + 383*L2^2*tau2 - 3296*L2*L8*tau2 - 383*L2*L9*tau2 + 160*L4^2*tau2 + 384*L4*L5*tau2 + 2688*L5^2*tau2 - 84*L6^2*tau2 + 224*L6*L7*tau2 - 1216*L6*L8*tau2 - 206*L6*L9*tau2 + 84*L6*g^2*tau2 + 1792*L7^2*tau2 + 256*L7*L8*tau2 + 1128*L7*L9*tau2 - 1008*L7*g^2*tau2 - 1440*L8^2*tau2 - 986*L8*L9*tau2 + 1204*L8*g^2*tau2 - 6233/32*L9^2*tau2 + (8729/8)*L9*g^2*tau2 - 221389/192*g^4*tau2;


(* Scalar Mass Couplings *)

ScalarMassCouplings = {mu1, mu2, mu3};

	(* One-loop *)
\[Beta][mu1, 1] = 32*L10*mu2 + 96*L3*mu1 + 720*L4*mu3 + 864*L5*mu3 - 27*g^2*mu1 + 128*mu1*Tr[Y10 . Conjugate[Y10]] + 64*tau1*Conjugate[tau1];
\[Beta][mu2, 1] = 40*L10*mu1 + 68*L6*mu2 + 80*L7*mu2 + 1440*L8*mu3 + 45*L9*mu3 - 135/4*g^2*mu2 + 80*tau1*Conjugate[tau1] + (45/4)*tau2^2;
\[Beta][mu3, 1] = 1504*L1*mu3 + 206*L2*mu3 + 40*L4*mu1 + 48*L5*mu1 + 64*L8*mu2 + 2*L9*mu2 - 48*g^2*mu3 + tau2^2;

	(* Two-loop *)
\[Beta][mu1, 2] = -64*L10^2*mu1 - 128*L10^2*mu2 + 1440*L10*g^2*mu2 - 1792*L10*tau1*Conjugate[tau1] - 180*L10*tau2^2 - 1920*L3^2*mu1 + 3456*L3*g^2*mu1 - 12288*L3*mu1*Tr[Y10 . Conjugate[Y10]] - 3072*L3*tau1*Conjugate[tau1] - 1440*L4^2*mu1 - 11520*L4^2*mu3 - 3456*L4*L5*mu1 - 27648*L4*L5*mu3 + 46080*L4*g^2*mu3 - 360*L4*tau2^2 - 24192*L5^2*mu1 - 193536*L5^2*mu3 + 55296*L5*g^2*mu3 - 432*L5*tau2^2 - 1029/2*g^4*mu1 + 90*g^4*mu2 + 720*g^4*mu3 + 3600*g^2*mu1*Tr[Y10 . Conjugate[Y10]] + 2016*g^2*tau1*Conjugate[tau1] - 11776*mu1*Tr[Y10 . Conjugate[Y10] . Y10 . Conjugate[Y10]];
\[Beta][mu2, 2] = -160*L10^2*mu1 - 20*L10^2*mu2 + 1440*L10*g^2*mu1 - 5120*L10*mu1*Tr[Y10 . Conjugate[Y10]] - 1600*L10*tau1*Conjugate[tau1] - 340*L6^2*mu2 - 800*L6*L7*mu2 + 3060*L6*g^2*mu2 - 3040*L6*tau1*Conjugate[tau1] - 855/2*L6*tau2^2 - 6400*L7^2*mu2 + 3600*L7*g^2*mu2 - 8320*L7*tau1*Conjugate[tau1] + 90*L7*tau2^2 - 1440*L8^2*mu2 - 23040*L8^2*mu3 - 90*L8*L9*mu2 - 1440*L8*L9*mu3 + 92160*L8*g^2*mu3 - 900*L8*tau2^2 - 1305/32*L9^2*mu2 - 1305/2*L9^2*mu3 + 2880*L9*g^2*mu3 - 1485/8*L9*tau2^2 + (225/2)*g^4*mu1 - 28335/64*g^4*mu2 + 1800*g^4*mu3 + 1890*g^2*tau1*Conjugate[tau1] + (13545/32)*g^2*tau2^2 - 5120*tau1*Conjugate[tau1]*Tr[Y10 . Conjugate[Y10]];
\[Beta][mu3, 2] = -120320*L1^2*mu3 - 32960*L1*L2*mu3 + 96256*L1*g^2*mu3 - 752*L1*tau2^2 - 3830*L2^2*mu3 + 13184*L2*g^2*mu3 - 103*L2*tau2^2 - 640*L4^2*mu1 - 320*L4^2*mu3 - 1536*L4*L5*mu1 - 768*L4*L5*mu3 + 1440*L4*g^2*mu1 - 5120*L4*mu1*Tr[Y10 . Conjugate[Y10]] - 1280*L4*tau1*Conjugate[tau1] - 10752*L5^2*mu1 - 5376*L5^2*mu3 + 1728*L5*g^2*mu1 - 6144*L5*mu1*Tr[Y10 . Conjugate[Y10]] - 1536*L5*tau1*Conjugate[tau1] - 1024*L8^2*mu2 - 1024*L8^2*mu3 - 64*L8*L9*mu2 - 64*L8*L9*mu3 + 2880*L8*g^2*mu2 - 2560*L8*tau1*Conjugate[tau1] - 392*L8*tau2^2 - 29*L9^2*mu2 - 29*L9^2*mu3 + 90*L9*g^2*mu2 - 80*L9*tau1*Conjugate[tau1] - 161/4*L9*tau2^2 + 40*g^4*mu1 + 80*g^4*mu2 - 644/3*g^4*mu3 + 21*g^2*tau2^2;


(* ::Subsection::Closed:: *)
(*Scalar anomalous dimensions*)


(* ::Text:: *)
(*Note: xi is the gauge-fixing parameter.*)


(* Fundamental 10_H *)

	(* One-loop *)
\[Gamma][H, 1] = (9/2)*xi*g^2 - 27/2*g^2 + 64*Tr[Y10 . Conjugate[Y10]];

	(* Two-loop *)
\[Gamma][H, 2] = 32*L10^2 + 192*L3^2 + 720*L4^2 + 1728*L4*L5 + 12096*L5^2 + 9*xi^2*g^4 + 72*xi*g^4 - 291*g^4 + 1800*g^2*Tr[Y10 . Conjugate[Y10]] - 1792*Tr[Y10 . Conjugate[Y10] . Y10 . Conjugate[Y10]];


(* Spinor 16_H *)

	(* One-loop *)
\[Gamma][Re[chi], 1] = \[Gamma][Im[chi], 1] = (45/8)*xi*g^2 - 135/8*g^2;

	(* Two-loop *)
\[Gamma][Re[chi], 2] = \[Gamma][Im[chi], 2] = 10*L10^2 + 34*L6^2 + 80*L6*L7 + 640*L7^2 + 720*L8^2 + 45*L8*L9 + (1305/64)*L9^2 + (45/4)*xi^2*g^4 + 90*xi*g^4 - 45345/128*g^4;


(* Adjoint 45_H *)

	(* One-loop *)
\[Gamma][phi, 1] = 8*xi*g^2 - 24*g^2;

	(* Two-loop *)
\[Gamma][phi, 2] = 12032*L1^2 + 3296*L1*L2 + 383*L2^2 + 160*L4^2 + 384*L4*L5 + 2688*L5^2 + 512*L8^2 + 32*L8*L9 + (29/2)*L9^2 + 16*xi^2*g^4 + 128*xi*g^4 - 1426/3*g^4;


(* ::Section:: *)
(*RGEs for the 16H + 45H + 16F (classically scale-invariant) model*)


(* ::Subsection::Closed:: *)
(*Beta-functions*)


(* Gauge Couplings *)

GaugeCouplings = {g};

	(* One-loop *)
\[Beta][g, 1] = -70/3*g^3;

	(* Two-loop *)
\[Beta][g, 2] = -1757/6*g^5;

	(* Three-loop *)
\[Beta][g, 3] = (1077557/1728)*g^7 + 640*g^5*l1 + 272*g^5*l2 + 180*g^5*l6 + 132*g^5*l7 + 256*g^5*l8 + 512*g^5*l9 - 3008*g^3*l1^2 - 3296*g^3*l1*l2 - 1532*g^3*l2^2 - 1088*g^3*l6^2 - 640*g^3*l6*l7 - 1280*g^3*l7^2 - 3488*g^3*l8^2 - 1744*g^3*l8*l9 - 6322*g^3*l9^2;


(* Quartic Couplings *)

QuarticCouplings = {l1, l2, l6, l7, l8, l9};

	(* One-loop *)
\[Beta][l1, 1] = (27/4)*g^4 - 96*g^2*l1 + 424*l1^2 + 412*l1*l2 + (279/2)*l2^2 + 256*l8^2 + 128*l8*l9;
\[Beta][l2, 1] = -3*g^4 - 96*g^2*l2 + 96*l1*l2 - 4*l2^2 + 64*l9^2;
\[Beta][l6, 1] = (315/128)*g^4 - 135/2*g^2*l6 + 320*l6^2 + 160*l6*l7 + 80*l7^2 + 360*l8^2 + 180*l8*l9 + (105/2)*l9^2;
\[Beta][l7, 1] = (9/8)*g^4 - 135/2*g^2*l7 + 96*l6*l7 + 24*l9^2;
\[Beta][l8, 1] = (9/8)*g^4 - 327/4*g^2*l8 + 376*l1*l8 + 90*l1*l9 + 206*l2*l8 + (93/2)*l2*l9 + 272*l6*l8 + 64*l6*l9 + 80*l7*l8 + 16*l7*l9 + 32*l8^2 + 24*l9^2;
\[Beta][l9, 1] = (3/2)*g^4 - 327/4*g^2*l9 + 16*l1*l9 + 20*l2*l9 + 16*l6*l9 + 16*l7*l9 + 64*l8*l9 + 136*l9^2;

	(* Two-loop *)
\[Beta][l1, 2] = 51*g^6 - 728/3*g^4*l1 + 648*g^4*l2 + 640*g^4*l8 + 120*g^4*l9 + 25600*g^2*l1^2 + 26368*g^2*l1*l2 + 8172*g^2*l2^2 + 11520*g^2*l8^2 + 5760*g^2*l8*l9 + 576*g^2*l9^2 - 28608*l1^3 - 36256*l1^2*l2 - 21052*l1*l2^2 - 10240*l1*l8^2 - 5120*l1*l8*l9 - 3712*l1*l9^2 - 4572*l2^3 - 5952*l2*l9^2 - 8192*l8^3 - 6144*l8^2*l9 - 14848*l8*l9^2 - 1536*l9^3;
\[Beta][l2, 2] = -68/3*g^6 - 96*g^4*l1 - 4544/3*g^4*l2 + 160*g^4*l9 + 3072*g^2*l1*l2 - 304*g^2*l2^2 + 576*g^2*l9^2 - 19648*l1^2*l2 - 16096*l1*l2^2 - 2048*l1*l9^2 - 3660*l2^3 - 10240*l2*l8^2 - 5120*l2*l8*l9 + 5248*l2*l9^2 - 4096*l8*l9^2 - 8704*l9^3;
\[Beta][l6, 2] = (45925/512)*g^6 - 26475/32*g^4*l6 + (1665/8)*g^4*l7 + 900*g^4*l8 + 300*g^4*l9 + 13320*g^2*l6^2 + 7200*g^2*l6*l7 + 2160*g^2*l7^2 + 23040*g^2*l8^2 + 11520*g^2*l8*l9 + 2280*g^2*l9^2 - 21120*l6^3 - 14080*l6^2*l7 - 20480*l6*l7^2 - 14400*l6*l8^2 - 7200*l6*l8*l9 - 6900*l6*l9^2 - 6400*l7^3 - 3840*l7*l9^2 - 11520*l8^3 - 8640*l8^2*l9 - 24240*l8*l9^2 - 9300*l9^3;
\[Beta][l7, 2] = (479/32)*g^6 + 36*g^4*l6 - 44511/32*g^4*l7 + 60*g^4*l9 + 2160*g^2*l6*l7 + 576*g^2*l7^2 + 672*g^2*l9^2 - 15488*l6^2*l7 - 6400*l6*l7^2 - 768*l6*l9^2 + 6400*l7^3 - 14400*l7*l8^2 - 7200*l7*l8*l9 + 3084*l7*l9^2 - 1536*l8*l9^2 - 3264*l9^3;
\[Beta][l8, 2] = (5287/64)*g^6 + 465*g^4*l1 + (1005/4)*g^4*l2 + 335*g^4*l6 + 95*g^4*l7 - 129865/192*g^4*l8 + (477/2)*g^4*l9 + 24064*g^2*l1*l8 + 5904*g^2*l1*l9 + 13184*g^2*l2*l8 + 3156*g^2*l2*l9 + 12240*g^2*l6*l8 + 3024*g^2*l6*l9 + 3600*g^2*l7*l8 + 864*g^2*l7*l9 + 436*g^2*l8^2 - 288*g^2*l8*l9 + 471*g^2*l9^2 - 7520*l1^2*l8 - 1440*l1^2*l9 - 8240*l1*l2*l8 - 1488*l1*l2*l9 - 18048*l1*l8^2 - 5760*l1*l8*l9 - 11016*l1*l9^2 - 3830*l2^2*l8 - 930*l2^2*l9 - 9888*l2*l8^2 - 2976*l2*l8*l9 - 6114*l2*l9^2 - 5440*l6^2*l8 - 1024*l6^2*l9 - 3200*l6*l7*l8 - 512*l6*l7*l9 - 13056*l6*l8^2 - 4096*l6*l8*l9 - 8000*l6*l9^2 - 6400*l7^2*l8 - 1792*l7^2*l9 - 3840*l7*l8^2 - 1024*l7*l8*l9 - 2432*l7*l9^2 - 2976*l8^3 - 1232*l8^2*l9 - 5618*l8*l9^2 - 5760*l9^3;
\[Beta][l9, 2] = (103/48)*g^6 + 20*g^4*l1 + 25*g^4*l2 + 20*g^4*l6 + 20*g^4*l7 + 8*g^4*l8 - 301897/192*g^4*l9 + 448*g^2*l1*l9 + 560*g^2*l2*l9 + 144*g^2*l6*l9 + 144*g^2*l7*l9 + 2024*g^2*l8*l9 + 5309*g^2*l9^2 - 1760*l1^2*l9 - 2288*l1*l2*l9 - 13056*l1*l8*l9 - 6144*l1*l9^2 - 110*l2^2*l9 - 7872*l2*l8*l9 - 5568*l2*l9^2 - 1344*l6^2*l9 - 1152*l6*l7*l9 - 9728*l6*l8*l9 - 5312*l6*l9^2 + 768*l7^2*l9 - 3584*l7*l8*l9 - 3776*l7*l9^2 - 4000*l8^2*l9 - 7760*l8*l9^2 + 2414*l9^3;


(* ::Subsection::Closed:: *)
(*Scalar anomalous dimensions*)


(* ::Text:: *)
(*Note: xi is the gauge-fixing parameter.*)


(* Spinor 16_H *)

	(* One-loop *)
\[Gamma][Re[chi], 1] = \[Gamma][Im[chi], 1] = (45/8)*xi*g^2 - 135/8*g^2;

	(* Two-loop *)
\[Gamma][Re[chi], 2] = \[Gamma][Im[chi], 2] = (45/4)*xi^2*g^4 + 90*xi*g^4 - 46005/128*g^4 + 544*l6^2 + 320*l6*l7 + 640*l7^2 + 720*l8^2 + 360*l8*l9 + 1305*l9^2;


(* Adjoint 45_H *)

	(* One-loop *)
\[Gamma][phi, 1] = 8*xi*g^2 - 24*g^2;

	(* Two-loop *)
\[Gamma][phi, 2] = 16*xi^2*g^4 + 128*xi*g^4 - 1448/3*g^4 + 752*l1^2 + 824*l1*l2 + 383*l2^2 + 512*l8^2 + 256*l8*l9 + 928*l9^2;


(* ::Section:: *)
(*RGEs for the 45H + 16F (classically scale-invariant) model*)


(* ::Subsection::Closed:: *)
(*Beta-functions*)


(* Gauge Couplings *)

GaugeCouplings = {g};

	(* One-loop *)
\[Beta][g, 1] = -24*g^3;

	(* Two-loop *)
\[Beta][g, 2] = -697/2*g^5;

	(* Three-loop *)
\[Beta][g, 3] = -291217/96*g^7 + 640*g^5*l1 + 272*g^5*l2 - 3008*g^3*l1^2 - 3296*g^3*l1*l2 - 1532*g^3*l2^2;


(* Quartic Couplings *)

QuarticCouplings = {l1, l2};

	(* One-loop *)
\[Beta][l1, 1] = (27/4)*g^4 - 96*g^2*l1 + 424*l1^2 + 412*l1*l2 + (279/2)*l2^2;
\[Beta][l2, 1] = -3*g^4 - 96*g^2*l2 + 96*l1*l2 - 4*l2^2;

	(* Two-loop *)
\[Beta][l1, 2] = 72*g^6 - 360*g^4*l1 + 648*g^4*l2 + 25600*g^2*l1^2 + 26368*g^2*l1*l2 + 8172*g^2*l2^2 - 28608*l1^3 - 36256*l1^2*l2 - 21052*l1*l2^2 - 4572*l2^3;
\[Beta][l2, 2] = -32*g^6 - 96*g^4*l1 - 1632*g^4*l2 + 3072*g^2*l1*l2 - 304*g^2*l2^2 - 19648*l1^2*l2 - 16096*l1*l2^2 - 3660*l2^3;


(* ::Subsection::Closed:: *)
(*Scalar anomalous dimensions*)


(* ::Text:: *)
(*Note: xi is the gauge-fixing parameter.*)


(* Adjoint 45_H *)

	(* One-loop *)
\[Gamma][phi, 1] = 8*xi*g^2 - 24*g^2;

	(* Two-loop *)
\[Gamma][phi, 2] = 16*xi^2*g^4 + 128*xi*g^4 - 512*g^4 + 752*l1^2 + 824*l1*l2 + 383*l2^2;

